Determination of Potassium Abundances for Giant and Dwarf Stars in the Galactic Disk

An extensive study on the potassium abundances of late-type stars was carried out by applying the non-LTE spectrum-fitting analysis to the K I resonance line at 7698.96A to a large sample of 160 FGK dwarfs and 328 late-G /early-K giants (including 89 giants in the Kepler field with seismologically known ages) belonging to the disk population (-1 < [Fe/H] < 0.5), which may provide important observational constraint on the nucleosynthesis history of K in the galactic disk. Special attention was paid to clarifying the observed behaviors of [K/Fe] in terms of [Fe/H] along with stellar age, and to checking whether giants and dwarfs yield consistent results with each other. The following results were obtained. (1) A slightly increasing tendency of [K/Fe] with a decrease in [Fe/H] (d[K/Fe]/d[Fe/H] ~ -0.1 to -0.15; a shallower slope than reported by previous studies) was confirmed for FGK dwarfs, though thick-disk stars tend to show larger [K/Fe] deviating from this gradient. (2) Almost similar characteristics was observed also for apparently bright field giants locating in the solar neighborhood (such as like dwarfs). (3) However, the [K/Fe] vs. [Fe/H] relation for more distant {\it Kepler} giants shows larger scatter and is systematically higher (by <~0.1dex) than that of dwarfs, implying that chemical evolution of K is rather diversified depending on the position in the Galaxy. (4) Regarding the age-dependence, a marginal trend of increasing [K/Fe] with age is recognized for dwarfs, while any systematic tendency is not observed for Kepler giants. These consequences may suggest that evolution of [K/Fe] with time in the galactic disk does exist but proceeded more gradually than previously thought, and its condition is appreciably location-dependent.

==> anc/ReadMe.txt <==
================================================================================
Keywords: 
Galaxy: disk --- Galaxy: evolution --- stars: abundances --- stars: atmospheres 
---  stars: late-type
 

Abstract:

The following files constitute the online material (electronic data tables) 
for the paper "Determination of Potassium Abundances for Giant and Dwarf Stars 
in the Galactic Disk (Y. Takeda)", which present the results (stellar parameters 
and K abundances) of this study. 


File Summary:
--------------------------------------------------------------------------
FileName     Lrecl  Records  Explanations
--------------------------------------------------------------------------
ReadMe.txt   ...    ...     This file
tableE1.dat    74    161    parameters and K abundances of nearby FGK dwarfs
tableE2.dat    62    239    parameters and K abundances of nearby giants
tableE3.dat    74     89    parameters and K abundances of Kepler giants 
tableE4.dat   121     89    kinematic propeties of Kepler giants 
--------------------------------------------------------------------------


Description: "tableE1.dat", "tableE2.dat", "tableE3.dat"
--------------------------------------------------------------------------
In these files are given the adopted stellar parameters and the results of
non-LTE K abundances for each of the program stars: 160 FGK dwarfs/subgiants
in the solar neighborhood along with the Sun/Moon (tableE1.dat), 239 late G-
early K nearby giants (tableE2.dat), and  89 late G-early K giants in the 
Kepler field (tableE3.dat). Note that stellar mass and age are not given 
in tableE2.dat (unlike in tableE1.dat and tableE3.dat), because these values 
are difficult to establish for red giants in general (unless seismic 
information is available such as the case of Kepler giants).
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE1.dat", "tableE2.dat", "tableE3.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
-----------------------------------------------------------------------------
   1-  8  I8   ---       HD/KIC  star number (HD for E1^{#} and E2;  KIC for E3)
   9- 14  I6    K        Teff    effective temperature        
  15- 20  F6.2 cm/s2|dex Logg    log surface gravity        
  21- 27  F7.2 dex       [Fe/H]  metallicity (Fe abundance relative to the Sun)        
  28- 33  F6.2 km/s      vt      microturbulence        
  34- 40  F7.1 mA        W7699   equivalent width of K I 7698.974
  41- 48  F8.3 dex       Delta   non-LTE correction [= A(NLTE) - A(LTE)] 
  49- 55  f7.3 dex       A(NLTE) non-LTE K abundance^{*} 
  56- 62  f7.2 dex       [K/Fe]  non-LTE K-to-Fe abundance ratio^{&}
  63- 68  f6.2 Msun      Mass    stellar mass (presented only in E1 and E3)
  69- 74  f6.2 yr|dex    Logage  logarithm of stellar age (presented only in E1 and E3)
-----------------------------------------------------------------------------

^{#} In tableE1.dat, the last line (numbered as 999999) corresponds to
the data for the Sun derived from the analysis of Moon spectrum. 

^{*} Logarithmic abundance for element X (denoted as A(X)) is expreseed 
in the usual normalizationof A(H)=12; i.e., A(X)=log(N(X)/N(H))+12.
[X/H] is the abundance of X relative to the Sun; i.e., [X/H] = A(X)star-A(X)sun.

^{&} This [K/Fe] is defined as  [A(NLTE)-4.960]-[Fe/H], where 4.960 is
the reference A(NLTE) (non-LTE K abundance) for the Sun.

Note: The following stars are classified as belonging to thick-disk population.
(tableE1.dat: 6 stars)  
006582, 076932, 103095, 110897, 142373, 157214
(tableE2.dat: 5 stars)
039364, 107383, 127243, 129336, 221345
(tableE3.dat: 13 stars)
01726211, 02714397, 03098045, 04036007, 04350501, 04952717, 05737655,
05858034, 06531928, 06665058, 07581399, 07734065, 10382615


Description: "tableE4.dat"
--------------------------------------------------------------------------
The data contained in this file summarize the parameters describing 
the kinematic properties of 89 Kepler giants stars (such as the space velocity
components, eccentricity, mean galactocentric distance, maximum separation
from the galactic plane) which were evaluated in the same way as done for
FGK dwarfs (Takeda 2007) and neayby giants (Takeda et al. 2008) 
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE4.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  8   I8    ---      KIC        KIC number
  12- 13   I2    hour     alp_h      hour of right asc.   (2000.0)
  15- 16   I2    min      alp_m      minite of right asc. (2000.0)
  18- 22  F5.2   sec      alp_s      second of right asc. (2000.0)
  25- 27   I3   degree    del_d      degree of declination (200.0)
  29- 30   I2   arcmin    del_'      arcmin of declination (2000.0)
  32- 36  F5.2  arcsec    del_"      arcsec of declination (2000.0)
  37- 45  F9.4  m.a.s.     p         parallax (in milliarcsec; Gaia DR2)
  48- 55  F8.3  mas/yr    pm_a       proper motion in alpha direction (Gaia DR2) 
  56- 63  F8.3  mas/yr    pm_d       proper motion in delta direction (Gaia DR2)
  64- 71  F8.1   km/s      Vhel      heliocentric radial velocity (from our spectra)
  72- 78  F7.3   kpc       Rm        mean galactocentric distance
  79- 85  F7.3   kpc       zm        maximum separation from the galactic plane
  86- 92  F7.3   ---       e         orbital eccentricity
  93- 99  F7.1   km/s     U_lsr      Space velocity in radial direction relative to LSR
 100-106  F7.1   km/s     V_lsr      Space velocity in tangential direction relative to LSR
 107-113  F7.1   km/s     W_lsr      Space velocity in vertical direction relative to LSR
 114-121  F8.1   km/s     v(LSR)     speed rel. to LSR [= sqrt(U_lsr^2+V_lsr^2+W_lsr^2)]
--------------------------------------------------------------------------------




==> anc/tableE1.dat <==
  000123  5881  4.86   0.05  1.27  183.0  -0.303  4.950  -0.06  1.07  9.49
  000400  6159  4.04  -0.24  1.45  133.4  -0.624  4.722   0.00  1.09  9.74
  000693  6169  4.07  -0.34  1.58  127.3  -0.629  4.611  -0.01  1.06  9.79
  004307  5648  3.75  -0.29  1.33  156.7  -0.551  4.695   0.03  1.04  9.90
  004614  5915  4.46  -0.21  1.20  144.7  -0.452  4.689  -0.06  0.98  9.73
  004628  5009  4.62  -0.24  0.52  289.9  -0.162  4.784   0.06  0.65 10.55
  004813  6271  4.47  -0.05  1.39  139.8  -0.504  4.872  -0.04  1.14  9.16
  005015  6148  4.09   0.13  1.36  155.8  -0.540  5.048  -0.04  1.29  9.49
  006582  5331  4.54  -0.81  0.73  197.2  -0.328  4.484   0.33  0.70 10.19
  006920  6028  3.78  -0.01  1.71  156.7  -0.615  4.868  -0.08  1.61  9.32
  007439  6359  3.96  -0.33  1.77  121.8  -0.667  4.634   0.00  1.16  9.62
  007476  6366  3.73  -0.28  1.97  129.3  -0.704  4.679   0.00  1.36  9.44
  009562  5946  4.18   0.26  1.27  177.4  -0.422  5.181  -0.04  1.34  9.52
  009826  6089  4.01   0.07  1.51  157.6  -0.560  4.977  -0.05  1.24  9.55
  010307  5891  4.36   0.06  1.16  165.7  -0.395  4.983  -0.04  1.08  9.47
  010476  5196  4.50  -0.01  0.70  249.7  -0.173  4.974   0.02  0.80 10.23
  010697  5628  3.91   0.13  1.06  177.6  -0.379  5.079  -0.01  1.13  9.83
  010700  5420  4.68  -0.43  0.66  202.0  -0.282  4.671   0.14  0.79  9.91
  010780  5427  4.63   0.10  0.78  234.5  -0.192  5.090   0.03  0.91  9.65
  013555  6410  4.10  -0.24  2.03  131.8  -0.640  4.708  -0.01  1.30  9.48
  014214  6062  4.16   0.17  1.26  162.5  -0.484  5.094  -0.04  1.27  9.50
  015335  5846  3.80  -0.20  1.35  150.3  -0.589  4.767   0.01  1.10  9.81
  015798  6307  3.70  -0.26  1.81  140.9  -0.749  4.802   0.10  1.33  9.47
  016141  5720  4.00   0.10  1.17  167.9  -0.418  4.980  -0.08  1.06  9.89
  016673  6320  4.43   0.05  1.45  144.2  -0.511  4.957  -0.05  1.20  8.91
  016895  6350  4.32   0.06  1.44  140.7  -0.544  4.956  -0.06  1.25  9.06
  017925  5235  4.67   0.13  1.22  288.8  -0.161  5.095   0.00  0.88  9.31
  018803  5666  4.45   0.15  0.86  190.9  -0.274  5.104  -0.01  1.02  9.30
  019994  6209  4.12   0.26  1.31  166.8  -0.521  5.232   0.01  1.38  9.34
  020630  5769  4.54   0.11  1.13  189.3  -0.310  5.065   0.00  1.01  9.44
  021019  5388  3.67  -0.50  1.27  152.7  -0.513  4.454  -0.01  1.09  9.76
  022049  5177  4.72   0.05  0.62  298.2  -0.138  5.066   0.06  0.80  9.93
  022484  6022  4.06  -0.04  1.30  149.4  -0.540  4.890  -0.03  1.19  9.66
  030562  5908  4.08   0.23  1.23  168.6  -0.444  5.099  -0.09  1.27  9.57
  030743  6284  3.85  -0.47  1.64  116.4  -0.690  4.555   0.06  1.06  9.72
  032923  5655  3.92  -0.20  1.10  163.2  -0.469  4.833   0.07  0.99 10.01
  033636  5969  4.53  -0.13  1.67  147.6  -0.452  4.650  -0.18  1.02  9.21
  034411  5889  4.23   0.11  1.13  167.4  -0.410  5.049  -0.02  1.12  9.57
  035296  6167  4.26   0.05  1.54  159.2  -0.520  5.001  -0.01  1.17  9.23
  038529  5554  3.85   0.31  1.29  195.6  -0.350  5.180  -0.09  1.47  9.47
  039587  5947  4.50  -0.02  1.33  161.1  -0.410  4.878  -0.06  1.09  8.36
  043042  6566  4.27   0.12  1.41  135.5  -0.609  5.043  -0.04  1.33  8.89
  043318  6194  3.82  -0.19  1.70  141.4  -0.684  4.778   0.01  1.29  9.55
  049933  6522  4.00  -0.49  1.96   98.3  -0.587  4.446  -0.02  1.14  9.55
  050554  5987  4.28  -0.03  1.15  256.2  -0.336  5.666   0.74  1.11  9.30
  052265  6069  4.12   0.19  1.20  164.4  -0.485  5.148   0.00  1.19  9.40
  052711  5886  4.30  -0.11  1.16  154.5  -0.450  4.835  -0.02  1.00  9.67
  055575  5849  4.26  -0.33  1.18  143.4  -0.498  4.643   0.01  0.91  9.99
  059984  5987  3.95  -0.65  1.26  117.3  -0.645  4.434   0.12  0.96  9.94
  061421  6612  4.00  -0.02  1.97  137.0  -0.684  4.922  -0.02  1.49  9.27
  067228  5818  3.87   0.13  1.25  168.1  -0.477  5.047  -0.04  1.20  9.71
  067767  5232  3.57  -0.05  1.01  192.0  -0.321  4.968   0.06  1.64  9.29
  069830  5442  4.54  -0.01  0.78  206.8  -0.229  4.946   0.00  0.90  9.84
  069897  6187  4.07  -0.31  1.49  127.6  -0.631  4.653   0.00  1.06  9.73
  070110  5959  3.98   0.12  1.34  162.8  -0.511  5.023  -0.06  1.30  9.58
  075732  5328  4.58   0.46  0.69  269.6  -0.116  5.355  -0.07  0.87 10.40
  076151  5773  4.49   0.02  1.63  175.4  -0.376  4.821  -0.16  1.00  9.66
  076932  5818  4.11  -0.90  1.34  114.2  -0.567  4.236   0.18  0.78 10.26
  079028  5907  4.01   0.00  1.35  155.5  -0.508  4.886  -0.07  1.11  9.82
  081809  5620  4.02  -0.34  1.32  162.4  -0.488  4.668   0.05  1.30  9.51
  082328  6225  3.65  -0.27  1.95  139.3  -0.724  4.699   0.01  1.35  9.46
  082885  5539  4.48   0.33  1.02  228.1  -0.205  5.276  -0.01  1.07  9.07
  082943  6002  4.42   0.27  1.17  168.9  -0.385  5.119  -0.11  1.16  9.30
  084737  5919  4.05   0.13  1.23  167.6  -0.466  5.077  -0.01  1.17  9.71
  086728  5838  4.42   0.27  1.06  183.2  -0.323  5.170  -0.06  1.14  9.36
  087141  6445  3.91   0.04  2.11  151.4  -0.669  4.941  -0.06  1.62  9.24
  088737  6180  3.82   0.21  1.62  170.8  -0.618  5.164  -0.01  1.64  9.26
  088986  5834  4.15   0.05  1.20  166.3  -0.428  4.983  -0.03  1.12  9.76
  089125  6085  4.14  -0.39  1.44  130.2  -0.605  4.606   0.04  0.98  9.81
  089744  6188  3.91   0.14  1.71  162.7  -0.610  5.037  -0.06  1.49  9.37
  091752  6710  4.37  -0.15  2.94  131.8  -0.533  4.727  -0.08  1.39  9.28
  091889  6083  4.08  -0.21  1.26  135.9  -0.588  4.755   0.01  1.09  9.75
  095128  5888  4.30   0.01  1.21  160.8  -0.421  4.922  -0.05  1.07  9.67
  095241  5904  3.70  -0.27  1.43  144.5  -0.650  4.710   0.02  1.31  9.51
  098991  6398  3.38  -0.19  2.49  150.6  -0.748  4.782   0.01  1.63  9.25
  099491  5454  4.32   0.33  0.84  228.8  -0.191  5.310   0.02  0.96  9.61
  099747  6968  4.36  -0.34  2.01  102.5  -0.609  4.720   0.10  1.28  9.11
  101501  5534  4.53  -0.03  0.96  207.4  -0.260  4.993   0.06  0.87  9.96
  102634  6296  4.19   0.20  1.52  154.7  -0.556  5.070  -0.09  1.33  9.28
  102870  6128  4.09   0.13  1.44  154.1  -0.540  4.991  -0.10  1.29  9.51
  103095  5095  4.79  -1.29  0.50  176.4  -0.296  3.923   0.25  0.61 10.19
  104304  5510  4.33   0.25  0.91  212.6  -0.228  5.208   0.00  1.04  9.35
  107213  6296  4.05   0.26  1.66  162.2  -0.591  5.113  -0.11  1.50  9.30
  109358  5878  4.39  -0.22  1.14  148.4  -0.454  4.724  -0.02  0.98  9.67
  110897  5842  4.32  -0.50  1.12  126.7  -0.501  4.440  -0.02  0.87  9.92
  111395  5632  4.49   0.10  0.98  194.9  -0.275  5.051  -0.01  1.01  9.12
  114642  6434  3.83  -0.12  1.85  137.6  -0.711  4.851   0.01  1.49  9.33
  114710  6113  4.49   0.10  1.30  159.2  -0.431  5.011  -0.05  1.15  8.94
  114946  5026  3.18  -0.33  1.00  179.2  -0.368  4.708   0.08  1.36  9.49
  115383  6120  4.25   0.21  1.27  166.7  -0.469  5.161  -0.01  1.26  9.21
  115617  5720  4.67   0.11  0.88  193.0  -0.261  5.060  -0.01  1.01  9.35
  117176  5466  3.80  -0.11  1.07  169.0  -0.411  4.826  -0.02  1.09  9.86
  120136  6420  4.21   0.28  1.69  157.0  -0.581  5.113  -0.13  1.37  8.88
  121370  6300  4.18   0.29  2.07  184.2  -0.572  5.173  -0.08  1.72  9.14
  122742  5482  4.26   0.00  0.83  200.6  -0.267  5.050   0.09  0.92  9.96
  124570  6109  3.85   0.07  1.58  156.8  -0.607  4.973  -0.06  1.37  9.51
  124850  6374  4.08  -0.01  2.19  160.8  -0.636  4.950   0.00  1.48  9.40
  125184  5630  4.01   0.25  1.18  190.1  -0.346  5.163  -0.05  1.11  9.85
  127334  5684  4.32   0.22  1.10  182.6  -0.316  5.066  -0.11  1.07  9.64
  128167  6952  4.43  -0.29  1.95   98.2  -0.572  4.687   0.02  1.26  8.90
  131156  5527  4.60  -0.13  1.10  210.5  -0.279  4.910   0.08  0.86  9.99
  131511  5291  4.55   0.08  1.00  259.1  -0.181  5.085   0.05  0.83 10.12
  133640  5851  4.30  -0.19  0.91  146.8  -0.443  4.776   0.01  0.97  9.84
  134987  5766  4.37   0.28  1.02  185.1  -0.309  5.167  -0.07  1.10  9.60
  136064  6164  4.03   0.04  1.43  151.5  -0.575  4.982  -0.02  1.33  9.51
  137052  6647  4.13   0.09  1.82  149.3  -0.688  5.106   0.06  1.63  9.18
  137108  5949  4.15  -0.06  1.19  154.9  -0.490  4.915   0.01  1.01  8.31
  137510  6139  4.33   0.43  1.38  187.4  -0.418  5.362  -0.03  1.51  9.22
  141004  5877  4.11  -0.01  1.17  158.0  -0.462  4.932  -0.02  1.08  9.75
  142373  5776  3.84  -0.51  1.26  133.7  -0.601  4.504   0.05  0.97  9.94
  142860  6281  4.06  -0.13  1.47  141.4  -0.634  4.897   0.07  1.19  9.51
  143761  5832  4.25  -0.22  1.16  157.8  -0.466  4.804   0.06  0.97  9.93
  144585  5813  4.17   0.28  1.15  188.4  -0.359  5.245   0.00  1.14  9.73
  145675  5309  4.45   0.44  0.76  264.9  -0.127  5.363  -0.04  0.91 10.36
  149661  5289  4.61   0.05  0.84  258.0  -0.175  5.057   0.05  0.89  9.43
  150706  5929  4.41  -0.04  1.28  150.0  -0.433  4.791  -0.13  1.02  9.36
  151769  6220  3.30  -0.08  2.04  159.0  -0.784  4.903   0.02  1.67  9.25
  153597  6331  4.42  -0.08  1.57  132.7  -0.534  4.794  -0.09  1.18  9.14
  156826  5150  3.55  -0.23  0.98  177.6  -0.350  4.724  -0.01  1.50  9.36
  157214  5693  4.21  -0.37  0.93  164.2  -0.434  4.781   0.19  0.81 10.26
  161797  5580  3.99   0.29  1.11  194.4  -0.316  5.207  -0.04  1.14  9.82
  163989  6260  3.95  -0.03  1.76  151.8  -0.639  4.930   0.00  1.46  9.43
  165341  5314  4.51   0.05  0.91  241.4  -0.194  5.040   0.03  0.84 10.19
  165908  6183  4.35  -0.46  1.24  129.0  -0.578  4.673   0.17  0.98  9.83
  168009  5827  4.39   0.05  1.04  177.2  -0.356  5.056   0.05  1.07  9.51
  168151  6551  4.15  -0.26  1.72  124.5  -0.674  4.784   0.08  1.26  9.47
  168443  5593  4.16   0.05  1.11  187.5  -0.336  5.028   0.02  1.03  9.98
  169830  6355  4.14   0.17  1.48  156.7  -0.587  5.139   0.01  1.42  9.31
  173667  6565  4.26  -0.03  2.28  146.4  -0.614  4.901  -0.03  1.46  9.30
  178428  5660  4.19   0.16  1.00  187.4  -0.322  5.133   0.01  1.05  9.72
  179949  6294  4.49   0.22  1.34  154.3  -0.468  5.088  -0.09  1.23  8.92
  181096  6303  3.93  -0.20  1.65  141.8  -0.691  4.854   0.09  1.31  9.49
  181655  5777  4.58   0.15  0.85  183.0  -0.285  5.083  -0.03  1.06  9.79
  182488  5417  4.58   0.21  0.77  229.7  -0.181  5.128  -0.04  0.93  9.62
  182572  5566  4.11   0.33  1.07  221.6  -0.258  5.387   0.10  1.05  9.93
  185144  5318  4.59  -0.15  0.66  224.7  -0.218  4.863   0.05  0.76 10.22
  186408  5765  4.27   0.05  1.21  171.9  -0.383  4.960  -0.05  1.02  9.92
  186427  5795  4.44   0.11  1.04  177.3  -0.334  5.042  -0.03  1.07  9.40
  187013  6455  4.26   0.03  1.56  139.8  -0.591  4.976  -0.01  1.31  9.30
  187691  6078  4.05   0.11  1.41  158.1  -0.537  5.012  -0.06  1.24  9.51
  190406  5944  4.40   0.06  1.19  162.4  -0.407  4.969  -0.05  1.11  8.87
  193664  5932  4.54  -0.06  1.10  153.0  -0.397  4.831  -0.07  1.02  9.51
  195019  5768  4.11   0.04  1.16  172.2  -0.408  5.015   0.01  1.05  9.91
  196755  5750  3.83   0.09  1.23  169.9  -0.465  5.029  -0.02  1.44  9.46
  197076  5805  4.41  -0.08  1.03  161.8  -0.383  4.865  -0.02  0.98  9.74
  199960  5924  4.26   0.28  1.13  165.5  -0.397  5.090  -0.15  1.22  9.42
  200790  6114  3.95  -0.02  1.57  153.1  -0.598  4.917  -0.02  1.24  9.62
  207978  6471  4.08  -0.49  1.70  111.6  -0.665  4.590   0.12  1.15  9.60
  210277  5567  4.44   0.25  0.82  216.2  -0.218  5.246   0.04  1.05  9.55
  210855  6118  3.57   0.07  1.62  165.1  -0.679  5.074   0.04  1.51  9.40
  215648  6221  3.94  -0.20  1.48  140.2  -0.666  4.838   0.08  1.20  9.63
  216385  6229  3.87  -0.19  1.52  136.2  -0.678  4.797   0.03  1.27  9.56
  217014  5779  4.30   0.20  1.02  179.6  -0.338  5.125  -0.04  1.06  9.63
  217107  5575  4.18   0.31  0.97  201.8  -0.267  5.247  -0.02  0.99  9.95
  218470  6421  3.91  -0.15  1.93  136.2  -0.685  4.800  -0.01  1.31  9.45
  219623  6103  4.18   0.05  1.38  149.7  -0.517  4.928  -0.08  1.18  9.35
  220117  6355  3.60   0.00  1.70  150.8  -0.740  5.025   0.07  1.51  9.33
  222368  6279  4.15  -0.03  1.32  140.0  -0.580  4.943   0.01  1.28  9.47
  224930  5680  4.86  -0.52  0.01  180.7  -0.317  4.684   0.24  0.77 10.19
  225239  5669  3.89  -0.41  1.21  143.2  -0.543  4.557   0.01  1.11  9.74
  999999  5780  4.44   0.00  1.00  171.8  -0.346  4.960   0.00  1.00  9.66


==> anc/tableE2.dat <==
  000087  5072  2.63  -0.07  1.35  194.3  -0.437  4.937   0.05
  000360  4850  2.62  -0.08  1.34  204.2  -0.329  4.861  -0.02
  000448  4780  2.51   0.03  1.32  214.0  -0.263  4.965  -0.02
  000587  4893  3.08  -0.09  1.13  201.4  -0.275  4.854  -0.02
  000645  4880  3.03   0.07  1.18  209.7  -0.241  4.964  -0.07
  001239  5114  2.21  -0.24  1.63  192.8  -0.618  4.776   0.06
  002114  5230  2.57  -0.03  1.57  197.7  -0.543  4.975   0.04
  002952  4844  2.67   0.00  1.32  212.4  -0.286  4.965   0.01
  003421  5287  1.88  -0.20  2.14  236.4  -0.770  5.087   0.33
  003546  4882  2.09  -0.67  1.44  176.7  -0.593  4.462   0.17
  003817  5041  2.52  -0.12  1.40  187.4  -0.476  4.800  -0.04
  003856  4766  2.28  -0.15  1.35  206.8  -0.328  4.855   0.04
  004188  4844  2.58   0.00  1.32  211.1  -0.294  4.974   0.01
  004440  4842  2.91  -0.10  1.15  203.9  -0.272  4.868   0.01
  004627  4599  2.05  -0.19  1.40  220.3  -0.250  4.849   0.08
  004732  4959  3.16   0.01  1.12  199.8  -0.270  4.919  -0.05
  005395  4774  2.16  -0.45  1.40  190.0  -0.453  4.580   0.07
  005608  4854  3.03   0.06  1.08  215.8  -0.214  5.028   0.01
  005722  4893  2.49  -0.23  1.39  189.2  -0.431  4.683  -0.05
  006186  4829  2.30  -0.31  1.35  190.6  -0.430  4.677   0.03
  007087  4908  2.39  -0.04  1.53  207.2  -0.392  4.880  -0.04
  009057  4883  2.49   0.04  1.37  210.3  -0.320  5.000   0.00
  009408  4746  2.21  -0.34  1.40  201.5  -0.384  4.709   0.09
  009774  4980  2.50   0.02  1.60  205.7  -0.411  4.880  -0.10
  010348  4931  2.55   0.01  1.56  209.6  -0.375  4.896  -0.07
  010761  4952  2.43  -0.05  1.43  207.5  -0.391  4.979   0.07
  010975  4866  2.47  -0.17  1.37  195.0  -0.394  4.756  -0.03
  011037  4862  2.45  -0.14  1.33  196.5  -0.377  4.806  -0.01
  011949  4845  2.85  -0.09  1.17  205.1  -0.276  4.894   0.02
  012139  4833  2.53  -0.09  1.36  208.0  -0.327  4.890   0.02
  012339  5011  2.52  -0.03  1.51  203.6  -0.423  4.926   0.00
  012583  4969  2.51   0.00  1.45  205.3  -0.385  4.957   0.00
  013468  4893  2.54  -0.16  1.34  194.4  -0.392  4.782  -0.02
  013692  4868  2.55  -0.12  1.35  201.0  -0.361  4.837   0.00
  013994  4974  2.44  -0.11  1.83  211.7  -0.479  4.764  -0.09
  014129  4936  2.61   0.00  1.37  204.5  -0.348  4.952  -0.01
  014770  4977  2.47   0.01  1.47  203.7  -0.397  4.942  -0.03
  015779  4846  2.63   0.00  1.26  209.3  -0.285  4.979   0.02
  015920  5061  2.74  -0.06  1.33  187.0  -0.426  4.841  -0.06
  016400  4785  2.35  -0.06  1.33  211.1  -0.299  4.944   0.04
  016901  5624  1.42   0.00  3.17  297.0  -0.948  5.340   0.38
  017656  5100  2.67  -0.06  1.37  188.9  -0.458  4.879  -0.02
  017824  5051  2.82  -0.04  1.19  198.3  -0.360  5.026   0.11
  018474  5013  2.38  -0.23  1.42  202.5  -0.480  4.936   0.21
  018953  5029  2.93   0.14  1.23  198.7  -0.317  5.018  -0.08
  018970  4791  2.44  -0.07  1.30  209.8  -0.297  4.931   0.04
  019476  4933  2.82   0.14  1.24  213.3  -0.267  5.102   0.00
  019845  4968  2.86   0.14  1.30  206.2  -0.300  5.021  -0.08
  020618  5049  3.08  -0.22  1.10  182.9  -0.380  4.784   0.04
  020791  4976  2.63   0.07  1.36  205.9  -0.346  5.021  -0.01
  022409  5005  2.67  -0.25  1.32  181.1  -0.468  4.690  -0.02
  022675  4878  2.50  -0.06  1.29  205.9  -0.332  4.967   0.07
  022796  4999  2.72  -0.10  1.36  193.6  -0.406  4.841  -0.02
  026409  5012  2.67   0.03  1.42  199.6  -0.386  4.928  -0.06
  027348  5001  2.75   0.05  1.26  203.7  -0.333  5.048   0.04
  027371  4923  2.57   0.10  1.34  212.0  -0.311  5.072   0.01
  027697  4984  2.64   0.12  1.38  209.1  -0.337  5.061  -0.02
  027971  4886  2.63   0.05  1.31  205.1  -0.308  4.957  -0.05
  028100  5011  2.54  -0.08  1.59  201.8  -0.455  4.834  -0.05
  028305  4883  2.57   0.13  1.46  214.1  -0.307  4.989  -0.10
  028307  4924  2.63   0.10  1.24  204.9  -0.302  5.044  -0.02
  030557  4859  2.57  -0.02  1.31  204.2  -0.317  4.916  -0.02
  030814  4842  2.54  -0.02  1.34  205.2  -0.315  4.899  -0.04
  032008  5235  3.21  -0.25  1.10  178.2  -0.444  4.839   0.13
  034538  4809  2.86  -0.39  1.08  194.0  -0.317  4.697   0.13
  034559  4998  2.74   0.00  1.36  200.0  -0.368  4.936  -0.02
  035369  4852  2.44  -0.25  1.33  194.3  -0.401  4.746   0.04
  035410  4809  2.59  -0.33  1.17  190.2  -0.364  4.700   0.07
  036079  5209  2.45  -0.25  1.62  189.2  -0.637  4.785   0.07
  037160  4704  2.49  -0.65  1.19  187.7  -0.378  4.514   0.20
  038656  4901  2.50  -0.17  1.35  193.6  -0.405  4.779  -0.01
  039004  5002  2.67   0.04  1.39  206.5  -0.361  5.017   0.02
  039019  4964  2.91   0.19  1.30  215.4  -0.270  5.110  -0.04
  039364  4593  2.30  -0.72  1.18  190.6  -0.338  4.477   0.24
  041597  4494  1.69  -0.62  1.46  204.0  -0.322  4.488   0.15
  043039  4726  2.27  -0.32  1.40  202.5  -0.365  4.695   0.06
  045410  4978  3.16  -0.13  1.10  195.2  -0.307  4.851   0.02
  045415  4753  2.39  -0.13  1.33  208.4  -0.305  4.855   0.02
  048432  4891  2.83  -0.11  1.19  196.3  -0.320  4.840  -0.01
  050522  4850  2.71   0.04  0.96  185.9  -0.269  4.886  -0.11
  051000  5203  2.94  -0.06  1.33  190.8  -0.448  4.959   0.06
  053329  4888  2.35  -0.48  1.35  178.5  -0.513  4.538   0.06
  054131  4737  2.37  -0.18  1.31  208.4  -0.306  4.844   0.06
  054810  4703  2.48  -0.32  1.23  196.3  -0.322  4.665   0.02
  055730  4810  2.47  -0.17  1.38  201.6  -0.358  4.773  -0.02
  057727  5001  2.89  -0.12  1.18  191.1  -0.364  4.872   0.03
  058367  4911  1.76  -0.14  2.04  234.5  -0.522  4.864   0.04
  060986  5059  2.78   0.03  1.31  198.9  -0.377  5.002   0.01
  062345  4979  2.58  -0.06  1.39  201.2  -0.395  4.927   0.03
  062509  4904  2.84   0.06  1.26  211.2  -0.275  5.016   0.00
  065345  4983  2.73  -0.05  1.27  198.3  -0.361  4.944   0.03
  065714  4923  2.45   0.08  1.53  220.3  -0.344  5.056   0.02
  071115  5062  2.53  -0.07  1.49  198.2  -0.466  4.900   0.01
  071369  5242  2.64  -0.09  1.51  192.0  -0.554  4.930   0.06
  074739  4905  2.25  -0.06  1.80  217.6  -0.437  4.822  -0.08
  074918  5063  2.70  -0.14  1.34  189.9  -0.448  4.854   0.03
  076219  4904  2.13  -0.15  1.75  216.0  -0.470  4.827   0.02
  076294  4844  2.30  -0.11  1.41  204.2  -0.372  4.862   0.01
  076813  5043  2.64  -0.06  1.33  191.9  -0.422  4.900   0.00
  077912  4899  1.75  -0.14  2.13  243.2  -0.516  4.885   0.07
  078235  5123  3.00  -0.03  1.19  193.3  -0.374  4.992   0.06
  079452  4990  2.27  -0.74  1.47  169.3  -0.650  4.414   0.19
  080499  5033  2.44  -0.09  1.46  201.7  -0.458  4.944   0.07
  082210  5299  3.49  -0.21  1.13  185.2  -0.410  4.882   0.13
  082741  4801  2.42  -0.22  1.31  199.9  -0.359  4.786   0.05
  083506  4860  2.36   0.07  1.70  219.9  -0.351  4.892  -0.14
  084441  5385  2.18  -0.09  1.88  211.5  -0.728  5.058   0.19
  085444  5045  2.56  -0.01  1.35  206.3  -0.395  5.082   0.13
  091190  4962  2.59  -0.03  1.33  200.2  -0.372  4.944   0.01
  091612  4920  2.55  -0.20  1.31  192.2  -0.410  4.787   0.03
  092125  5468  2.22   0.03  2.07  227.5  -0.731  5.189   0.20
  093291  5039  2.74  -0.10  1.28  190.7  -0.412  4.881   0.02
  098839  4936  2.30  -0.05  1.78  217.8  -0.441  4.863  -0.05
  099648  5002  2.40  -0.01  1.63  216.2  -0.429  5.002   0.05
  100615  4827  2.60  -0.12  1.34  206.6  -0.326  4.856   0.02
  100696  4833  2.32  -0.33  1.35  192.2  -0.430  4.692   0.06
  100920  4835  2.47  -0.19  1.32  202.0  -0.361  4.832   0.06
  101484  4893  2.70   0.03  1.24  206.5  -0.294  4.997   0.01
  104979  4871  2.48  -0.45  1.37  182.6  -0.478  4.548   0.04
  104985  4679  2.47  -0.35  1.40  215.0  -0.311  4.733   0.12
  106057  4956  2.64  -0.10  1.35  196.9  -0.391  4.860   0.00
  106714  4933  2.57  -0.18  1.37  191.3  -0.421  4.754  -0.03
  107383  4841  2.51  -0.28  1.38  198.4  -0.396  4.731   0.05
  107950  5171  2.60   0.01  1.63  197.5  -0.507  4.901  -0.07
  108225  4969  2.71   0.04  1.27  205.7  -0.325  5.042   0.04
  109317  4866  2.61  -0.05  1.38  205.4  -0.334  4.876  -0.03
  109379  5145  2.56  -0.01  1.62  203.9  -0.495  4.960   0.01
  113226  5044  2.63   0.07  1.41  201.4  -0.392  4.996  -0.03
  115659  5019  2.47  -0.06  1.47  198.5  -0.447  4.895  -0.01
  119126  4796  2.33  -0.12  1.34  207.1  -0.330  4.890   0.05
  120420  4791  2.63  -0.20  1.26  203.8  -0.316  4.807   0.05
  125454  4848  2.56  -0.10  1.39  206.4  -0.343  4.859   0.00
  127243  4893  2.21  -0.77  1.48  174.7  -0.604  4.400   0.21
  129312  4993  2.53   0.01  1.62  214.1  -0.404  4.966   0.00
  129336  4901  2.54  -0.25  1.33  195.3  -0.411  4.782   0.07
  129972  4976  2.69  -0.01  1.43  207.6  -0.365  4.964   0.01
  130952  4750  2.34  -0.40  1.35  200.8  -0.380  4.698   0.14
  133208  5001  2.35  -0.07  1.61  209.7  -0.461  4.930   0.04
  133392  4903  2.69   0.09  1.32  214.2  -0.289  5.058   0.01
  134190  4841  2.28  -0.41  1.40  189.7  -0.470  4.626   0.08
  136512  4749  2.34  -0.29  1.39  201.6  -0.365  4.706   0.04
  138716  4830  3.14   0.00  1.05  222.6  -0.202  5.003   0.04
  138905  4822  2.56  -0.31  1.27  194.0  -0.378  4.711   0.06
  139641  4907  2.75  -0.53  1.16  173.8  -0.448  4.529   0.10
  141680  4770  2.32  -0.24  1.34  201.2  -0.358  4.769   0.05
  142091  4877  3.21   0.10  1.04  226.3  -0.194  5.090   0.03
  142198  4760  2.35  -0.27  1.39  200.6  -0.368  4.708   0.02
  144608  5266  2.54  -0.09  1.60  188.6  -0.601  4.861  -0.01
  145001  5119  2.90   0.04  1.57  205.8  -0.412  4.957  -0.04
  146791  4931  2.69  -0.07  1.34  200.4  -0.359  4.883  -0.01
  147677  4978  2.89   0.10  1.28  210.6  -0.294  5.067   0.01
  147700  4843  2.48  -0.11  1.31  202.5  -0.342  4.874   0.02
  148387  5055  2.82  -0.04  1.34  197.1  -0.393  4.934   0.01
  148786  5110  2.69   0.17  1.52  211.2  -0.397  5.099  -0.03
  150030  4850  2.10  -0.09  1.81  219.2  -0.428  4.791  -0.08
  150997  5045  2.79  -0.15  1.26  188.6  -0.420  4.849   0.04
  152815  4859  2.43  -0.21  1.35  196.1  -0.397  4.772   0.02
  154084  4862  2.62  -0.16  1.41  205.0  -0.364  4.813   0.01
  156874  4982  2.85   0.00  1.32  202.5  -0.337  4.950  -0.01
  156891  4981  2.95   0.13  1.30  218.9  -0.273  5.130   0.04
  158974  4901  2.32  -0.06  1.43  201.5  -0.394  4.880  -0.02
  159181  5153  1.50  -0.15  2.69  269.4  -0.734  4.990   0.18
  159353  4919  2.76   0.00  1.32  204.8  -0.320  4.937  -0.02
  162076  5018  2.98   0.04  1.24  206.9  -0.307  5.046   0.05
  163532  4689  2.17  -0.06  1.44  218.9  -0.269  4.903   0.00
  163917  4928  2.63   0.13  1.46  214.1  -0.319  5.019  -0.07
  165760  4962  2.52  -0.01  1.41  205.2  -0.377  4.970   0.02
  168656  5045  2.66  -0.06  1.30  192.0  -0.415  4.917   0.02
  168723  4972  3.12  -0.19  1.17  192.5  -0.335  4.782   0.01
  170474  4978  2.84   0.02  1.29  206.9  -0.320  5.015   0.03
  171391  5057  2.79  -0.02  1.23  200.7  -0.367  5.046   0.11
  174980  5008  2.71   0.10  1.41  208.6  -0.348  5.040  -0.02
  176598  5018  2.83   0.03  1.21  201.6  -0.329  5.044   0.05
  177241  4906  2.70   0.01  1.36  207.4  -0.321  4.945  -0.02
  177249  5251  2.55   0.00  1.65  198.4  -0.556  4.959   0.00
  180540  4951  2.34  -0.08  1.76  206.6  -0.467  4.750  -0.13
  180711  4885  2.62  -0.13  1.38  201.0  -0.369  4.818  -0.01
  181276  4986  2.78   0.04  1.32  203.2  -0.338  4.987  -0.01
  182694  5067  2.63  -0.04  1.37  192.9  -0.433  4.914  -0.01
  182762  4872  2.57  -0.07  1.34  203.6  -0.341  4.888   0.00
  183491  4901  2.63   0.11  1.40  219.3  -0.294  5.080   0.01
  184010  5011  3.17  -0.14  1.16  186.8  -0.344  4.768  -0.05
  185194  4978  2.44   0.03  1.54  212.4  -0.393  5.004   0.01
  185351  5006  3.16   0.00  1.15  209.4  -0.273  5.032   0.07
  185758  5535  2.39   0.01  1.87  205.4  -0.733  5.103   0.13
  185958  4876  2.22   0.02  2.08  233.7  -0.412  4.803  -0.18
  186675  4953  2.45  -0.08  1.47  201.7  -0.417  4.876   0.00
  188310  4802  2.72  -0.18  1.42  216.3  -0.313  4.838   0.06
  188650  5450  1.79  -0.67  2.17  200.4  -1.012  4.756   0.47
  188947  4866  2.69   0.07  1.35  213.1  -0.285  4.990  -0.04
  189127  4760  2.28  -0.22  1.41  206.3  -0.355  4.784   0.04
  192787  5025  2.86  -0.07  1.25  192.7  -0.378  4.893   0.00
  192944  4981  2.48  -0.05  1.48  199.8  -0.423  4.876  -0.03
  192947  5046  2.90   0.03  1.32  203.0  -0.350  5.006   0.02
  194013  4906  2.63  -0.07  1.32  201.1  -0.350  4.892   0.00
  194577  5028  2.68  -0.02  1.34  203.7  -0.381  5.018   0.08
  199665  4985  2.84  -0.05  1.19  197.4  -0.338  4.954   0.04
  200039  4965  2.67  -0.13  1.36  190.7  -0.411  4.779  -0.05
  201381  4951  2.77  -0.04  1.30  197.8  -0.350  4.888  -0.03
  203222  5067  2.78  -0.02  1.29  195.3  -0.392  4.966   0.03
  203387  5244  3.07   0.07  1.26  202.0  -0.387  5.151   0.12
  204381  5100  2.84  -0.06  1.33  195.2  -0.414  4.945   0.05
  204771  4967  2.93   0.09  1.26  208.1  -0.290  5.029  -0.02
  205435  5114  3.00  -0.10  1.20  190.0  -0.395  4.921   0.06
  206453  5038  2.43  -0.38  1.48  186.4  -0.568  4.684   0.10
  209396  4999  2.81   0.04  1.30  209.2  -0.324  5.064   0.06
  210354  4793  2.36  -0.22  1.39  199.0  -0.376  4.730  -0.01
  210434  4949  2.93   0.12  1.36  212.3  -0.290  5.010  -0.07
  210702  4967  3.19   0.01  1.10  207.5  -0.256  4.992   0.02
  210807  5071  2.58  -0.10  1.57  196.9  -0.488  4.827  -0.03
  211391  4909  2.57   0.09  1.36  215.4  -0.304  5.080   0.03
  211434  5082  2.70  -0.26  1.37  178.0  -0.514  4.679  -0.02
  211554  5043  2.41   0.05  1.63  212.8  -0.440  5.008   0.00
  212271  5002  2.89   0.10  1.21  218.6  -0.272  5.199   0.14
  212320  5075  2.59  -0.11  1.46  195.8  -0.475  4.881   0.03
  212430  4954  2.56  -0.17  1.39  197.0  -0.422  4.829   0.04
  212496  4710  2.43  -0.33  1.22  194.5  -0.332  4.667   0.04
  213789  5010  2.73  -0.06  1.37  200.9  -0.389  4.933   0.03
  213930  5011  2.87   0.13  1.34  214.4  -0.306  5.115   0.02
  213986  4928  2.83   0.08  1.27  211.5  -0.284  5.044   0.00
  214567  4989  2.69  -0.21  1.33  191.7  -0.428  4.801   0.05
  214878  5041  2.85   0.04  1.29  201.1  -0.350  5.013   0.01
  215030  4731  2.41  -0.49  1.25  189.3  -0.385  4.577   0.11
  215373  5007  2.69   0.10  1.39  211.1  -0.342  5.081   0.02
  215721  4829  2.23  -0.48  1.39  182.4  -0.496  4.526   0.05
  215943  4878  2.68  -0.04  1.33  205.0  -0.322  4.901  -0.02
  216131  5000  2.69  -0.05  1.24  196.7  -0.372  4.964   0.05
  217264  4946  2.80   0.12  1.27  211.8  -0.285  5.083   0.00
  217703  4890  2.91  -0.17  1.16  193.4  -0.324  4.784  -0.01
  218527  4935  2.57  -0.34  1.33  182.5  -0.468  4.636   0.02
  219139  4860  2.50  -0.19  1.38  198.0  -0.389  4.768   0.00
  219615  4802  2.25  -0.62  1.37  189.2  -0.481  4.574   0.23
  219945  4874  2.61  -0.10  1.36  204.2  -0.347  4.868   0.01
  221345  4813  2.63  -0.24  1.43  215.1  -0.343  4.834   0.11
  222093  4853  2.56  -0.12  1.38  208.0  -0.344  4.880   0.04
  222387  5055  2.81  -0.11  1.22  187.2  -0.409  4.871   0.02
  222574  5523  1.99   0.04  2.20  239.7  -0.794  5.286   0.29
  223252  5031  2.72  -0.03  1.34  196.9  -0.393  4.936   0.01
  224533  5030  2.73  -0.01  1.28  195.9  -0.378  4.963   0.01


==> anc/tableE3.dat <==
01726211  4983  2.49  -0.57  1.34  209.1  -0.474  4.920   0.53  1.19  9.61
02013502  4913  2.69  -0.02  1.14  196.0  -0.314  4.948   0.01  1.94  9.19
02303367  4601  2.39   0.06  1.36  232.1  -0.177  4.977  -0.04  1.23  9.71
02424934  4792  2.48  -0.18  1.31  215.2  -0.309  4.939   0.16  1.36  9.55
02448225  4577  2.37   0.16  1.32  256.3  -0.117  5.211   0.09  1.87  9.25
02573092  4689  2.48   0.00  1.38  223.8  -0.229  4.938  -0.02  1.43  9.49
02696732  4821  2.90  -0.13  1.04  204.9  -0.251  4.897   0.07  1.33  9.52
02714397  4910  2.56  -0.47  1.38  194.1  -0.466  4.689   0.20  1.12  9.73
02988638  4912  2.67   0.06  1.22  204.6  -0.299  5.021   0.00  2.31  8.91
03098045  4820  2.34  -0.24  1.29  195.9  -0.382  4.782   0.06  1.11  9.81
03217051  4590  2.44   0.21  1.27  259.7  -0.111  5.261   0.09  1.22  9.76
03323943  4826  2.55  -0.14  1.26  201.8  -0.328  4.856   0.04  1.01  9.99
03425476  4780  2.57  -0.03  1.30  220.2  -0.257  5.005   0.08  1.37  9.59
03455760  4654  2.68  -0.07  1.13  227.8  -0.178  4.974   0.08  1.63  9.26
03531478  5000  3.20  -0.06  0.98  198.4  -0.274  4.961   0.06  1.50  9.43
03730953  4861  2.55  -0.07  0.97  189.7  -0.300  4.940   0.05  1.97  9.06
03744043  4946  2.94  -0.35  1.10  176.4  -0.395  4.624   0.01  1.31  9.52
03758458  5009  2.71   0.07  1.28  214.8  -0.318  5.172   0.14  2.18  9.04
04036007  4916  2.42  -0.36  1.33  186.3  -0.476  4.683   0.08  1.38  9.44
04039306  4806  2.45  -0.10  1.30  210.8  -0.308  4.944   0.08  1.03  9.92
04044238  4519  2.38   0.20  1.32  261.4  -0.095  5.189   0.03  1.06 10.01
04056266  5021  2.67  -0.03  1.17  204.4  -0.346  5.115   0.18  2.25  8.92
04243623  5005  3.75  -0.31  0.74  211.4  -0.239  4.803   0.15  0.99  9.90
04243796  4620  2.34   0.11  1.34  246.9  -0.151  5.169   0.10  1.26  9.71
04350501  4929  3.19  -0.09  1.01  262.2  -0.188  5.310   0.44  1.63  9.26
04351319  4876  3.32   0.29  0.91  255.9  -0.125  5.335   0.09  1.45  9.55
04445711  4876  2.50  -0.32  1.38  195.4  -0.427  4.721   0.08  1.35  9.48
04448777  4805  3.19   0.10  0.95  237.6  -0.156  5.125   0.06  1.13  9.83
04570120  5035  2.73   0.05  1.20  194.2  -0.356  5.012   0.00  2.44  8.86
04726049  5029  3.25  -0.16  0.97  183.9  -0.320  4.803   0.00  1.37  9.51
04770846  4847  2.60   0.02  1.27  205.1  -0.294  4.943  -0.04  1.58  9.36
04902641  4987  2.84   0.03  1.15  203.1  -0.303  5.060   0.07  2.56  8.75
04952717  4793  3.13   0.13  0.93  233.6  -0.154  5.128   0.04  1.24  9.71
05000307  5023  2.64  -0.25  1.27  179.1  -0.475  4.714   0.00  1.41  9.47
05033245  5049  3.41   0.11  0.97  221.5  -0.220  5.172   0.10  1.41  9.51
05088362  4760  2.41   0.03  1.33  217.5  -0.255  5.000   0.01  2.22  8.95
05128171  4808  2.54   0.04  1.30  237.8  -0.221  5.224   0.22  2.03  9.03
05266416  4767  2.50  -0.09  1.33  207.5  -0.298  4.845  -0.03  1.51  9.42
05283798  4770  2.53   0.09  1.30  217.5  -0.241  5.013  -0.04  1.79  9.23
05307747  5031  2.77   0.01  1.27  198.8  -0.360  5.001   0.03  2.91  8.58
05514974  4674  2.26  -0.10  1.30  214.2  -0.255  4.899   0.04  1.03  9.91
05530598  4599  2.85   0.37  1.04  282.0  -0.070  5.365   0.03  1.68  9.36
05598645  5052  3.44  -0.17  0.86  183.1  -0.301  4.786   0.00  1.14  9.75
05611192  5064  2.91   0.02  1.20  197.8  -0.345  5.025   0.05  2.43  8.84
05723165  5255  3.67  -0.02  0.90  184.9  -0.309  4.940   0.00  1.36  9.54
05737655  5026  2.45  -0.63  1.46  177.2  -0.613  4.533   0.20  0.78 10.21
05806522  4574  2.60   0.12  1.09  239.0  -0.121  5.076   0.00  1.18  9.77
05858034  4887  2.45  -0.19  1.28  195.6  -0.391  4.836   0.07  1.27  9.65
05866737  4874  2.86  -0.26  1.14  190.4  -0.340  4.734   0.03  1.52  9.36
05990753  5011  2.97   0.19  1.15  253.5  -0.205  5.503   0.35  2.70  8.69
06117517  4649  2.94   0.28  0.97  266.8  -0.090  5.289   0.05  1.26  9.75
06144777  4734  3.02   0.14  1.02  240.0  -0.146  5.129   0.03  1.18  9.74
06276948  4939  2.84   0.19  1.18  228.8  -0.220  5.287   0.14  2.35  8.93
06531928  5156  3.73  -0.57  0.69  176.9  -0.347  4.616   0.23  0.95  9.93
06579495  4772  2.78  -0.02  1.03  226.3  -0.194  5.108   0.17  1.22  9.74
06665058  4750  3.10  -0.07  0.86  234.9  -0.160  5.046   0.16  1.18  9.69
07205067  5064  2.58   0.03  1.32  203.2  -0.394  5.087   0.10  3.49  8.44
07581399  5070  2.74   0.01  1.14  199.4  -0.353  5.115   0.14  3.13  8.51
07584122  4974  3.29  -0.08  0.93  204.0  -0.254  4.957   0.08  1.26  9.62
07734065  4882  2.20  -0.43  1.28  176.6  -0.511  4.582   0.05  0.93 10.00
07799349  4969  3.56   0.28  0.94  245.8  -0.145  5.260   0.02  1.31  9.68
08378462  4995  2.81   0.06  1.19  205.6  -0.306  5.089   0.07  2.47  8.86
08475025  4848  2.88  -0.06  1.02  202.4  -0.249  4.937   0.04  1.41  9.52
08493735  5842  3.62   0.01  1.14  154.3  -0.556  4.970   0.00  1.05  9.91
08702606  5472  3.66  -0.11  1.01  166.0  -0.432  4.857   0.01  1.09  9.80
08718745  4902  3.20  -0.25  0.98  222.9  -0.247  4.980   0.27  1.17  9.73
08751420  5260  3.63  -0.15  0.95  173.8  -0.362  4.790  -0.02  1.08  9.81
09145955  4943  2.85  -0.34  1.05  182.6  -0.382  4.735   0.12  1.39  9.42
09173371  5064  2.85   0.00  1.18  193.1  -0.362  4.994   0.03  2.32  8.90
09349632  4976  2.75   0.12  1.12  209.4  -0.275  5.179   0.10  2.60  8.77
09583430  4854  2.73   0.21  1.19  224.7  -0.209  5.199   0.03  2.62  8.78
09812421  5140  3.48  -0.21  0.87  181.0  -0.333  4.806   0.06  1.27  9.58
10382615  4890  2.25  -0.49  1.27  176.9  -0.518  4.581   0.11  1.00  9.87
10474071  4975  2.65   0.09  1.17  206.0  -0.305  5.134   0.08  2.38  8.86
10600926  4879  2.48  -0.20  1.29  190.5  -0.399  4.756   0.00  0.82 10.30
10604460  4573  2.37   0.14  1.30  242.6  -0.133  5.102   0.00  1.26  9.73
10709799  4522  2.51  -0.04  1.11  238.4  -0.126  4.985   0.07  1.29  9.63
10866415  4791  2.82  -0.01  0.93  212.8  -0.200  5.047   0.10  1.25  9.68
11177749  4677  2.24  -0.04  1.26  214.3  -0.236  4.951   0.03  1.20  9.75
11251115  4837  2.57   0.07  1.29  212.9  -0.274  5.023  -0.01  2.45  8.86
11352756  4604  2.29  -0.04  1.31  232.9  -0.184  5.017   0.10  0.86 10.29
11401156  5053  3.58   0.10  0.90  215.8  -0.212  5.082   0.02  1.09  9.89
11618103  4922  2.91  -0.17  1.10  189.1  -0.332  4.798   0.01  1.41  9.47
11717120  5087  3.72  -0.31  0.75  205.0  -0.267  4.849   0.20  1.14  9.67
11721438  4959  2.87   0.14  1.12  207.6  -0.262  5.118   0.02  2.40  8.87
11802968  4962  3.73  -0.06  0.75  239.4  -0.177  5.029   0.13  0.81 10.37
11819760  4824  2.36  -0.18  1.32  195.9  -0.375  4.777   0.00  1.25  9.65
12008680  4881  2.55  -0.32  1.31  187.7  -0.426  4.671   0.03  0.81 10.26
12070114  4698  2.46   0.05  1.30  220.7  -0.220  4.982  -0.03  1.78  9.26


==> anc/tableE4.dat <==
01726211   19 30 01.06  +37 17 33.90   0.7459    -8.762 -28.293  -126.9  5.397  0.713  0.783 +144.5 -160.6  -45.3   220.7
02013502   19 24 45.84  +37 29 38.55   0.6799    -1.640  -5.152   +13.2  8.339  0.298  0.167  +50.2  +15.3   +3.9    52.6
02303367   19 26 08.81  +37 40 24.42   1.3045    +0.990 +15.465   -35.3  7.824  0.306  0.158  -51.4   -4.1  +22.9    56.4
02424934   19 07 23.00  +37 47 07.00   1.0041    -3.248  -9.266   -13.2  7.453  0.241  0.158  +49.2  -13.0   +0.4    50.9
02448225   19 29 59.22  +37 47 03.28   0.9061    -2.425 -11.071   -21.3  7.270  0.225  0.197  +58.4  -21.6  -11.2    63.3
02573092   19 23 25.71  +37 52 33.63   0.6916    +5.183  -4.558   +10.4  8.798  0.547  0.155  +28.2  +28.1  -35.7    53.5
02696732   19 08 16.05  +37 57 05.26   1.0385    -2.725  -9.244   +15.0  8.432  0.262  0.184  +56.8  +14.1   +4.9    58.7
02714397   19 26 54.91  +37 56 29.92   1.0196    -6.676 -25.630  -172.7  4.490  3.169  0.831  +69.1 -181.4  -48.0   200.0
02988638   19 24 49.88  +38 07 29.97   0.5966    -0.668  -5.274   +14.0  8.420  0.349  0.180  +53.4  +16.9   -3.9    56.1
03098045   19 03 49.47  +38 12 41.73   0.5522    -2.319  +2.665    +2.6  8.183  0.671  0.079   -3.2  +15.6  +34.5    38.0
03217051   19 03 05.04  +38 20 11.21   0.7138    -4.116 -12.396   -26.5  6.952  0.379  0.291  +82.5  -38.4   -6.7    91.2
03323943   19 02 22.55  +38 29 39.01   0.6482    -3.710 -17.262   +12.2  8.423  0.521  0.405 +135.2  -13.5  -13.9   136.6
03425476   19 02 18.96  +38 35 54.49   0.6041    -2.614 -11.845   -18.8  7.228  0.496  0.304  +92.9  -31.2  -14.8    99.1
03455760   19 37 45.70  +38 35 35.63   1.0241    +0.284  -1.320   -45.9  6.907  0.146  0.124   +1.3  -29.3   -3.4    29.5
03531478   19 09 20.90  +38 38 26.42   1.3841    -1.531  +0.978   -20.5  7.623  0.192  0.022   +2.2   -4.9   +8.6    10.1
03730953   19 04 43.37  +38 53 53.59   1.8692    -7.937  -2.027   +11.2  8.487  0.354  0.105  +24.7  +16.8  +26.0    39.6
03744043   19 22 27.45  +38 50 52.90   2.4757   +10.250 +25.479   -37.1  7.924  0.094  0.157  -51.3   -3.3   +3.9    51.6
03758458   19 37 25.27  +38 51 42.55   0.6581    -0.844  +0.558    -8.9  7.880  0.276  0.032   +6.8   +5.6  +13.2    15.9
04036007   18 59 00.60  +39 08 48.15   0.6068    -2.397  -3.018   +58.0 10.324  0.837  0.299  +56.4  +54.9  +30.6    84.4
04039306   19 03 20.27  +39 09 47.48   0.6473    -0.395  -8.714    -8.2  7.676  0.454  0.202  +65.7   -8.0  -16.6    68.2
04044238   19 10 50.61  +39 10 17.97   4.1313   +20.578 +24.059   -23.0  8.225  0.109  0.094  -29.2   +7.6   -7.9    31.2
04056266   19 25 17.09  +39 06 20.18   0.6173    -2.656  -2.685   -26.6  7.112  0.336  0.117  +27.7  -20.3  +11.3    36.2
04243623   19 02 02.07  +39 21 05.21   2.8300   -26.657 -20.500   -45.9  6.585  0.273  0.241  +38.8  -50.4  +22.2    67.4
04243796   19 02 18.01  +39 23 32.97   0.9997    -1.243 -19.572    +5.2  8.274  0.408  0.295  +97.2   -3.1  -21.3    99.6
04350501   19 08 17.16  +39 24 58.37   1.1258    -1.609  -6.749   -83.8  5.996  0.294  0.296  +10.6  -70.3  -17.9    73.3
04351319   19 09 35.67  +39 29 50.69   3.8122   +13.899 +26.285   -18.5  8.332  0.066  0.102  -30.2  +10.6   +0.6    32.0
04445711   19 00 24.12  +39 33 08.55   0.9384    -2.958  -4.456    +3.4  8.064  0.347  0.115  +36.0   +7.5  +13.1    39.0
04448777   19 05 51.03  +39 30 41.14   1.5787    -6.765 -31.635   -16.0  7.554  0.253  0.309  +96.4  -27.4  -15.4   101.4
04570120   19 35 56.25  +39 39 39.36   0.6125    +0.040  -3.906   +12.2  8.547  0.300  0.152  +40.0  +20.7   -5.0    45.3
04726049   18 56 08.50  +39 52 31.14   1.3288    -4.295 -33.901    +5.2  8.445  0.382  0.379 +125.8  -12.8  -21.4   128.2
04770846   19 50 04.58  +39 52 21.57   1.6040    +6.236  +6.395   -38.9  7.418  0.088  0.098  -24.3  -14.8   -3.9    28.7
04902641   18 55 32.29  +40 01 28.49   1.0849    -3.216  -4.619   +13.0  8.448  0.360  0.134  +36.7  +16.9  +16.2    43.5
04952717   19 54 37.35  +40 00 29.87   1.9052   -10.650 -29.011   -80.4  6.060  0.179  0.387  +63.3  -80.5  -15.1   103.5
05000307   19 13 39.11  +40 11 04.68   0.7062    +1.706  -1.981   +14.9  8.841  0.380  0.146  +23.1  +29.7   -4.8    37.9
05033245   19 48 31.24  +40 11 30.20   2.3892    -9.779  -5.889   -11.5  7.842  0.200  0.080  +26.0   -2.8  +16.9    31.1
05088362   19 13 32.05  +40 15 14.32   0.6217    -1.046  -8.029   +11.4  8.399  0.441  0.223  +71.2  +10.7   -7.7    72.4
05128171   19 54 52.71  +40 15 09.15   1.2481    -5.399  -9.237    -8.9  7.835  0.119  0.145  +47.5   -4.0   +6.2    48.1
05266416   19 16 41.99  +40 26 15.66   1.0010    +4.259 -10.819   -38.1  7.178  0.538  0.149  +37.8  -23.9  -40.0    60.0
05283798   19 37 09.39  +40 25 20.59   0.5933    -1.251  -0.469    -1.9  8.068  0.335  0.068  +17.2   +9.7  +14.0    24.2
05307747   19 57 34.09  +40 27 16.18   2.7310    +6.470  -9.044    +6.9  8.712  0.121  0.108  +20.0  +21.3   -9.6    30.8
05514974   18 59 47.03  +40 45 27.90   0.7855    -2.619  -1.655   -39.9  6.879  0.358  0.124  +11.4  -29.2   +6.8    32.1
05530598   19 23 16.88  +40 42 21.45   3.9860   -17.373 -48.756   -16.0  7.639  0.061  0.208  +64.7  -16.9   -2.5    66.9
05598645   18 55 07.20  +40 49 07.55   1.4055    -4.104  -5.904   -43.4  6.852  0.205  0.152  +18.5  -33.7   +0.1    38.4
05611192   19 16 19.24  +40 53 43.54   0.6107    -2.207  -5.728   +13.2  8.413  0.442  0.193  +59.8  +13.4   +7.3    61.7
05723165   19 46 14.84  +40 59 43.71   3.1297    +5.583  +7.058   -54.7  6.939  0.053  0.153  -16.4  -33.8   -2.5    37.7
05737655   19 58 02.38  +40 55 36.63   4.9642    +7.187 +16.260  -105.0  5.921  0.029  0.364  -30.9  -82.8   -1.7    88.4
05806522   19 44 28.71  +41 03 17.40   1.0375    +3.520  -8.821   -48.4  6.894  0.405  0.160  +25.9  -33.8  -32.9    53.8
05858034   18 59 24.45  +41 08 44.47   0.5579    +2.653  -2.627   -33.6  7.355  0.633  0.062  +14.2  -12.0  -30.2    35.5
05866737   19 14 46.99  +41 11 41.20   1.1980    +3.359 -19.688   +13.0  8.924  0.511  0.258  +79.7  +17.1  -32.8    87.9
05990753   19 57 13.31  +41 15 48.70   1.0095    -3.149  -2.906   -27.5  7.331  0.158  0.099  +22.6  -16.9   +9.9    29.9
06117517   19 19 34.59  +41 28 51.05   1.8872   -14.091 -24.440    +0.6  8.048  0.217  0.237  +77.8   -6.2  +13.3    79.2
06144777   19 49 36.52  +41 24 14.22   1.9553    -2.633 -23.959   -30.8  7.318  0.240  0.198  +55.7  -24.9  -19.8    64.1
06276948   19 16 38.47  +41 37 31.62   0.9585    -1.666  -0.390   -22.0  7.504  0.261  0.044   +8.7   -8.7   +8.7    15.1
06531928   19 38 51.08  +41 57 57.17   3.2110   -47.219 +37.204    -0.1  8.443  1.536  0.075   -8.8   +4.5  +93.3    93.8
06579495   18 45 59.33  +42 02 51.65   0.9022    -2.802  +6.576   -86.5  6.244  0.364  0.289  -44.5  -61.8   +3.8    76.2
06665058   18 46 34.99  +42 08 23.27   1.2823   +23.048  +3.133   -68.9  7.820  1.434  0.127  -40.7  -11.2  -86.8    96.5
07205067   19 32 59.20  +42 44 42.80   0.7249    -2.301  -7.406   -12.5  7.723  0.287  0.174  +56.2   -8.0   -3.4    56.9
07581399   18 41 02.98  +43 15 50.64   0.5857    +2.253  -9.118   -23.8  7.700  0.862  0.219  +68.7  -12.6  -39.5    80.2
07584122   18 47 54.27  +43 16 23.12   1.2230    -2.806  -6.031   -19.5  7.510  0.273  0.100  +29.2  -11.2   +3.1    31.4
07734065   18 53 12.44  +43 29 22.37   0.4987    -6.572 -10.981   -26.6  7.118  0.816  0.393 +115.8  -50.4  +19.7   127.8
07799349   18 44 12.80  +43 32 02.36   5.4342   -29.536 -29.803   -17.8  7.509  0.197  0.127  +35.4  -16.1  +16.2    42.1
08378462   19 44 58.19  +44 19 05.08   0.8784    -3.842  -3.858   -29.1  7.277  0.235  0.129  +31.7  -20.5  +10.5    39.2
08475025   18 47 21.08  +44 34 31.32   0.9389    -0.149 -13.598   +19.3  9.071  0.445  0.263  +79.9  +21.3   -7.2    83.0
08493735   19 24 57.04  +44 35 15.34   3.1872   +17.467 +17.841   -46.0  7.433  0.187  0.127  -33.5  -17.9  -15.0    40.8
08702606   19 46 17.84  +44 49 39.61   5.4961   -14.732  +1.416   +13.2  8.909  0.266  0.117  +17.5  +24.6  +21.1    36.8
08718745   20 03 39.49  +44 49 04.48   1.9942   -11.482 -16.478   -20.3  7.661  0.112  0.173  +53.8  -13.6   +7.6    56.0
08751420   19 24 03.37  +44 56 00.73  17.1761   +91.707 +37.616   -50.3  7.267  0.256  0.118  -19.4  -24.0  -22.4    38.1
09145955   19 11 32.53  +45 31 22.60   2.3842    +3.000 -15.825   +15.7  9.090  0.148  0.172  +41.0  +27.9   -5.5    49.9
09173371   19 52 48.34  +45 31 44.17   2.1105    -0.550 -16.368    -0.1  8.450  0.141  0.140  +42.9  +11.6   -9.6    45.5
09349632   19 38 35.51  +45 51 07.84   0.6005    -2.774  -4.685   +12.2  8.726  0.430  0.185  +54.7  +17.7  +12.3    58.8
09583430   19 19 38.83  +46 14 55.66   0.7329    +0.096  -9.707   -23.1  7.710  0.467  0.198  +62.8  -12.7  -23.9    68.4
09812421   18 46 20.89  +46 38 06.30   3.3270   -12.515 -47.167    +0.9  8.342  0.128  0.238  +78.3   +0.2   +3.4    78.4
10382615   18 40 37.71  +47 32 10.09   0.5277    -2.612  -7.273    +2.6  8.300  0.848  0.239  +78.2   -0.1  +11.0    79.0
10474071   19 33 27.34  +47 41 19.43   0.6267    -1.343  -5.338    -7.2  8.161  0.400  0.153  +49.7   +2.8   -2.7    49.9
10600926   19 28 56.28  +47 50 21.41   0.6267    -6.658  -2.659   -47.8  6.702  0.579  0.223  +39.7  -46.6  +31.7    68.9
10604460   19 34 39.50  +47 49 56.71   0.8814    -6.288 -20.012   -30.1  7.856  0.360  0.365 +116.1  -29.0  -16.2   120.8
10709799   18 45 42.86  +48 00 45.30   1.0857    +8.444 +15.174   -60.1  7.643  0.534  0.232  -73.4  -18.6  -27.7    80.6
10866415   19 35 59.62  +48 17 30.37   1.3775    -0.082  -5.339   -63.6  6.617  0.234  0.206  +17.2  -47.2  -14.8    52.4
11177749   18 57 10.20  +48 48 06.80   0.8937    -0.170  -8.325   -27.6  7.571  0.427  0.156  +47.3  -14.5  -15.0    51.7
11251115   19 40 20.76  +48 57 18.24   3.0879    -3.023  -9.354    -7.2  8.193  0.085  0.078  +24.2   +6.2   +3.4    25.2
11352756   19 32 18.99  +49 10 47.64   0.8780    -4.352  +3.227   -61.9  6.531  0.365  0.213   -5.2  -50.6  +20.2    54.7
11401156   19 23 44.08  +49 13 21.74   4.8070   +19.810 -65.204    +0.9  9.000  0.484  0.211  +62.5  +19.0  -34.9    74.1
11618103   19 41 35.35  +49 41 43.26   6.1756    -8.620 +30.666   -57.3  6.782  0.124  0.184  -15.1  -41.9  +10.7    45.8
11717120   19 36 18.84  +49 49 26.94   6.9321   +17.492  -1.540   -77.7  6.435  0.252  0.241   -3.6  -56.8  -22.0    61.0
11721438   19 43 41.20  +49 48 59.29   0.6736    +1.560  +1.198   -22.3  7.826  0.328  0.022   -4.6   -4.0   -3.3     6.9
11802968   19 01 04.47  +50 05 49.29   3.3274   -23.888 -14.917   -67.9  6.344  0.139  0.276  +29.3  -61.8   +8.6    68.9
11819760   19 38 54.59  +50 05 57.06   0.6921    -2.330  +4.356   -49.4  6.912  0.435  0.160  -15.9  -36.7  +22.6    45.9
12008680   19 15 52.37  +50 24 56.60   0.7321    +2.052  -6.871   -46.0  7.287  0.602  0.163  +40.8  -25.7  -34.0    59.0
12070114   19 43 00.24  +50 32 39.31   0.8172    -3.275  -9.989   +33.4 10.213  0.383  0.293  +74.2  +42.4   +5.7    85.6

